Performance metrics for intervention-triggering prediction models do not reflect an expected reduction in outcomes from using the model

Clinical researchers often select among and evaluate risk prediction models using standard machine learning metrics based on confusion matrices. However, if these models are used to allocate interventions to patients, standard metrics calculated from retrospective data are only related to model utility (in terms of reductions in outcomes) under certain assumptions. When predictions are delivered repeatedly throughout time (e.g. in a patient encounter), the relationship between standard metrics and utility is further complicated. Several kinds of evaluations have been used in the literature, but it has not been clear what the target of estimation is in each evaluation. We synthesize these approaches, determine what is being estimated in each of them, and discuss under what assumptions those estimates are valid. We demonstrate our insights using simulated data as well as real data used in the design of an early warning system. Our theoretical and empirical results show that evaluations without interventional data either do not estimate meaningful quantities, require strong assumptions, or are limited to estimating best-case scenario bounds.

==> simulations.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import copy\n",
    "\n",
    "from sklearn.metrics import confusion_matrix\n",
    "from sklearn.linear_model import LogisticRegression\n",
    "from sklearn.ensemble import RandomForestClassifier"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pdb"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 118,
   "metadata": {},
   "outputs": [],
   "source": [
    "class Trajectory:\n",
    "    \n",
    "    def __init__(self, array):\n",
    "        self.array = array # should be a 2d array\n",
    "        *self.x, self.w, self.y = self.array.T\n",
    "    \n",
    "    def append(self, item):\n",
    "        self.array = np.concatenate([self.array, item.reshape(1,-1)])\n",
    "        *self.x, self.w, self.y = self.array.T\n",
    "        \n",
    "    def copy(self):\n",
    "        return Trajectory(copy.deepcopy(self.array))\n",
    "    \n",
    "    def __getitem__(self, t):\n",
    "        return Trajectory(self.array[t,:].reshape(1,-1))\n",
    "    \n",
    "    def gen_covar(self):\n",
    "        return (xt for xt in zip(*self.x))\n",
    "    \n",
    "    def gen_outcome(self):\n",
    "        return (yt for yt in self.y)\n",
    "    \n",
    "    @property\n",
    "    def df(self):\n",
    "        col_names = ['x0', 'x1', 'x2', 'w', 'y']\n",
    "        return pd.DataFrame({\n",
    "            name:col for name, col in \n",
    "            zip(col_names, self.array.T)\n",
    "        })\n",
    "\n",
    "\n",
    "class Patient:\n",
    "# could probably get rid of the state attr and move it into traj    \n",
    "    \n",
    "    def __init__(self,  \n",
    "                 init_state = np.zeros(5), \n",
    "                 T = 0,\n",
    "                 gen_covar = lambda patient: (0.0, 0, 0),\n",
    "                 gen_alert = lambda patient: 0.0, \n",
    "                 gen_outcome = lambda patient: 0.0):\n",
    "    \n",
    "        self.state = init_state\n",
    "        self.T = T\n",
    "        \n",
    "        self.trajectory = Trajectory(self.state.reshape(1,-1))\n",
    "        self.alerts = []\n",
    "        self.outcomes = []\n",
    "        \n",
    "        self.gen_covar = gen_covar\n",
    "        self.gen_outcome = gen_outcome\n",
    "        self.gen_alert = gen_alert\n",
    "        \n",
    "        for self.t in range(T-1):\n",
    "            self.state = np.array([*self.gen_covar(self), \n",
    "                                   self.gen_alert(self), \n",
    "                                   self.gen_outcome(self)])\n",
    "            self.trajectory.append(self.state)\n",
    "            *x, w, y = self.state\n",
    "            if w:\n",
    "                self.alerts.append(self.t + 1)\n",
    "            if y:\n",
    "                self.outcomes.append(self.t + 1)\n",
    "                \n",
    "    def lookahead_traj(self, outcome_lookahead):\n",
    "        traj_copy = self.trajectory.copy()\n",
    "        if self.outcomes:\n",
    "            outcome_in_lookahead_times = np.unique(np.concatenate([t-np.array(range(outcome_lookahead)) for t in self.outcomes]))\n",
    "            outcome_in_lookahead_times = outcome_in_lookahead_times[outcome_in_lookahead_times>=0]\n",
    "            traj_copy.y[outcome_in_lookahead_times] = 1.0\n",
    "        return traj_copy\n",
    "    \n",
    "    @property\n",
    "    def df(self, outcome_lookahead=None):\n",
    "        return self.lookahead_traj(outcome_lookahead).df if outcome_lookahead else self.trajectory.df\n",
    "    \n",
    "    def aggregated_time_df(self, outcome_lookahead, **kwargs):\n",
    "        return self.lookahead_traj(outcome_lookahead).df\n",
    "    \n",
    "    def fixed_time_df(self, outcome_lookahead, t):\n",
    "        return self.lookahead_traj(outcome_lookahead)[t].df\n",
    "    \n",
    "    def first_alert_df(self):\n",
    "        t = self.alerts[0] if self.alerts else 0\n",
    "        return self.lookahead_traj(outcome_lookahead=self.T)[t].df\n",
    "    \n",
    "    def score(self, policy):\n",
    "        covar_generator = self.trajectory.gen_covar()\n",
    "        outcome_generator = self.trajectory.gen_outcome()\n",
    "        _,_ = next(covar_generator), next(outcome_generator)\n",
    "        return Patient(init_state = self.trajectory.array[0], T = self.T,\n",
    "                 gen_covar = lambda patient: next(covar_generator),\n",
    "                 gen_alert = policy,\n",
    "                 gen_outcome = lambda patient: next(outcome_generator))\n",
    "\n",
    "    \n",
    "class Cohort():\n",
    "    \n",
    "    def __init__(self, n=None, patients=None, **kwargs):\n",
    "            self.n = n\n",
    "            self.kwargs = kwargs\n",
    "            if patients:\n",
    "                self.patients = patients\n",
    "                self.n = len(patients)\n",
    "            else:\n",
    "                self.patients = [Patient(**kwargs) for i in range(n)]\n",
    "        \n",
    "    def score(self, policy):\n",
    "        return Cohort(patients=[p.score(policy) for p in self.patients], **copy.deepcopy(self.kwargs))\n",
    "    \n",
    "    def clone(self, policy=lambda p: 0):\n",
    "        kwargs = copy.deepcopy(self.kwargs)\n",
    "        if 'gen_alert' in kwargs.keys():\n",
    "            del kwargs['gen_alert']\n",
    "        return Cohort(n=self.n, gen_alert=policy, **kwargs)\n",
    "    \n",
    "    def training_dataset(self, outcome_lookahead):\n",
    "        return pd.concat([p.aggregated_time_df(outcome_lookahead) for p in self.patients])\n",
    "            \n",
    "    def eval_aggregated_time(self, outcome_lookahead):\n",
    "        dataset = self.training_dataset(outcome_lookahead)\n",
    "        return confusion_matrix(dataset.y, dataset.w, labels=[0,1])\n",
    "    \n",
    "    def eval_fixed_time(self, outcome_lookahead, t):\n",
    "        dataset = pd.concat([p.fixed_time_df(outcome_lookahead, t) for p in self.patients])\n",
    "        return confusion_matrix(dataset.y, dataset.w, labels=[0,1])\n",
    "\n",
    "    def eval_first_alert(self):\n",
    "        dataset = pd.concat([p.first_alert_df() for p in self.patients])\n",
    "        return confusion_matrix(dataset.y, dataset.w, labels=[0,1])\n",
    "    \n",
    "    def __getitem__(self, index):\n",
    "        new_cohort = Cohort(0)\n",
    "        new_cohort.patients = [p for i,p in enumerate(self.patients) if i in index]\n",
    "        return new_cohort\n",
    "    \n",
    "    def fit_risk_model(self, outcome_lookahead, alert_time=None, alert_after_alert=False, alert_after_outcome=False):\n",
    "        training_data = self.training_dataset(outcome_lookahead)\n",
    "        X = np.array(training_data[['x0','x1','x2']])\n",
    "        Y = np.array(training_data[['y']]).ravel()\n",
    "        risk_model = LogisticRegression(solver='lbfgs').fit(X, Y)\n",
    "\n",
    "        def risk_model_system(patient):\n",
    "            *x, w, y = patient.state\n",
    "            if (alert_time and alert_time == patient.t) or alert_time is None:        \n",
    "                if patient.alerts and not alert_after_alert:\n",
    "                    return 0.0\n",
    "                if patient.outcomes and not alert_after_outcome:\n",
    "                    return 0.0\n",
    "                else:\n",
    "                    return risk_model.predict_proba(np.array(x).reshape(1, -1))[:,1]\n",
    "            else:\n",
    "                return 0.0\n",
    "\n",
    "        return risk_model_system\n",
    "    \n",
    "    def counts(self):\n",
    "        alert_count = sum(len(p.alerts) for p in self.patients)\n",
    "        outcome_count = sum(len(p.outcomes) for p in self.patients)\n",
    "        return np.array([alert_count, outcome_count])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Sims"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 157,
   "metadata": {},
   "outputs": [],
   "source": [
    "def gen_outcome(patient):\n",
    "    *x, w, y = patient.state\n",
    "    if patient.outcomes: # only one outcome per patient\n",
    "        return 0.0\n",
    "    else:\n",
    "        return float(x[2] > 1)\n",
    "\n",
    "def gen_covar(patient): # http://www.physics.udel.edu/~bnikolic/teaching/phys660/numerical_ode/node1.html\n",
    "    *x, w, y = patient.state\n",
    "    dt = 0.2\n",
    "    xnew = [0,0,0]\n",
    "    xnew[0] = np.random.normal(0.5,2) # \"acceleration\" \n",
    "    xnew[1] = x[1] + x[0]*dt # \"velocity\"\n",
    "    xnew[2] = x[2] + x[1]*dt # \"position\"\n",
    "\n",
    "    if w: # apply a force\n",
    "        xnew[0] = x[0] - 20\n",
    "#         xnew[2] = -np.inf\n",
    "\n",
    "    return xnew\n",
    "\n",
    "init = np.zeros((5,))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 158,
   "metadata": {},
   "outputs": [],
   "source": [
    "def run_simulation(\n",
    "                    obs_outcome_lookahead = 10,\n",
    "                    n = 1000,\n",
    "                    T = 20,\n",
    "                    risk_thresholds = [0, 1],\n",
    "                    alert_time = None,\n",
    "                    tstar = 10\n",
    "                ):\n",
    "\n",
    "    training_cohort = Cohort(n=training_n, \n",
    "                             init_state=init, T=T, \n",
    "                             gen_covar=gen_covar, \n",
    "                             gen_outcome = gen_outcome)\n",
    "    risk_model = training_cohort.fit_risk_model(obs_outcome_lookahead, alert_time)\n",
    "    test_cohort = training_cohort.clone()\n",
    "\n",
    "    eval_results = []\n",
    "    rct_results = []\n",
    "    for c in risk_thresholds:\n",
    "        policy = lambda p: float(risk_model(p)>c)\n",
    "\n",
    "        scored_test_cohort = test_cohort.score(policy)\n",
    "\n",
    "        agg = scored_test_cohort.eval_aggregated_time(obs_outcome_lookahead)\n",
    "        eval_results.append({'Evaluation':'Aggregated Time', 'Threshold':c, 'True Positives':agg[1,1], 'Positives':np.sum(agg[:,1])})\n",
    "        \n",
    "        fixed = scored_test_cohort.eval_fixed_time(T, tstar)\n",
    "        eval_results.append({'Evaluation':'Fixed Time', 'Threshold':c, 'True Positives':fixed[1,1], 'Positives':np.sum(fixed[:,1])})\n",
    "        \n",
    "        first = scored_test_cohort.eval_first_alert()\n",
    "        eval_results.append({'Evaluation':'First Alert', 'Threshold':c, 'True Positives':first[1,1], 'Positives':np.sum(first[:,1])})\n",
    "\n",
    "        prospective_cohort = test_cohort.clone(policy=policy)\n",
    "        n_trt = prospective_cohort.counts()\n",
    "        n_ctrl = test_cohort.counts()\n",
    "        outcome_reduction = n_ctrl[1] - n_trt[1]\n",
    "        alert_workload = n_trt[0]\n",
    "\n",
    "        rct_results.append({'Threshold':c, 'Prevented Outcomes':outcome_reduction, 'Alerts':alert_workload})\n",
    "\n",
    "    return pd.DataFrame(eval_results), pd.DataFrame(rct_results)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 159,
   "metadata": {},
   "outputs": [],
   "source": [
    "eval_results, rct_results = run_simulation(            \n",
    "            obs_outcome_lookahead = 5,\n",
    "            n = 500,\n",
    "            T = 20,\n",
    "            risk_thresholds = [0.2,0.4,0.6,0.8],\n",
    "            alert_time = None,\n",
    "            tstar = 10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 160,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\\begin{tabular}{lrrr}\n",
      "\\toprule\n",
      "      Evaluation &  Threshold &  True Positives &  Positives \\\\\n",
      "\\midrule\n",
      " Aggregated Time &        0.2 &             287 &        929 \\\\\n",
      "      Fixed Time &        0.2 &              31 &         44 \\\\\n",
      "     First Alert &        0.2 &             705 &        929 \\\\\n",
      " Aggregated Time &        0.4 &             383 &        522 \\\\\n",
      "      Fixed Time &        0.4 &              33 &         35 \\\\\n",
      "     First Alert &        0.4 &             423 &        522 \\\\\n",
      " Aggregated Time &        0.6 &             137 &        191 \\\\\n",
      "      Fixed Time &        0.6 &              15 &         16 \\\\\n",
      "     First Alert &        0.6 &             142 &        191 \\\\\n",
      " Aggregated Time &        0.8 &              26 &         34 \\\\\n",
      "      Fixed Time &        0.8 &               3 &          3 \\\\\n",
      "     First Alert &        0.8 &              27 &         34 \\\\\n",
      "\\bottomrule\n",
      "\\end{tabular}\n",
      "\n"
     ]
    }
   ],
   "source": [
    "print(eval_results.to_latex(index=False))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 161,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\\begin{tabular}{rrr}\n",
      "\\toprule\n",
      " Threshold &  Prevented Outcomes &  Alerts \\\\\n",
      "\\midrule\n",
      "       0.2 &                 697 &     936 \\\\\n",
      "       0.4 &                 337 &     539 \\\\\n",
      "       0.6 &                  72 &     236 \\\\\n",
      "       0.8 &                   7 &      29 \\\\\n",
      "\\bottomrule\n",
      "\\end{tabular}\n",
      "\n"
     ]
    }
   ],
   "source": [
    "print(rct_results.to_latex(index=False))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

